Enhancing Reverse Engineering: Investigating and Benchmarking Large Language Models for Vulnerability Analysis in Decompiled Binaries

Security experts reverse engineer (decompile) binary code to identify critical security vulnerabilities. The limited access to source code in vital systems - such as firmware, drivers, and proprietary software used in Critical Infrastructures (CI) - makes this analysis even more crucial on the binary level. Even with available source code, a semantic gap persists after compilation between the source and the binary code executed by the processor. This gap may hinder the detection of vulnerabilities in source code. That being said, current research on Large Language Models (LLMs) overlooks the significance of decompiled binaries in this area by focusing solely on source code. In this work, we are the first to empirically uncover the substantial semantic limitations of state-of-the-art LLMs when it comes to analyzing vulnerabilities in decompiled binaries, largely due to the absence of relevant datasets. To bridge the gap, we introduce DeBinVul, a novel decompiled binary code vulnerability dataset. Our dataset is multi-architecture and multi-optimization, focusing on C/C++ due to their wide usage in CI and association with numerous vulnerabilities. Specifically, we curate 150,872 samples of vulnerable and non-vulnerable decompiled binary code for the task of (i) identifying; (ii) classifying; (iii) describing vulnerabilities; and (iv) recovering function names in the domain of decompiled binaries. Subsequently, we fine-tune state-of-the-art LLMs using DeBinVul and report on a performance increase of 19%, 24%, and 21% in the capabilities of CodeLlama, Llama3, and CodeGen2 respectively, in detecting binary code vulnerabilities. Additionally, using DeBinVul, we report a high performance of 80-90% on the vulnerability classification task. Furthermore, we report improved performance in function name recovery and vulnerability description tasks.

==> code/data_sample.c <==
#include <stdlib.h>

void CWE401_Memory_Leak__strdup_char_16_bad() {
    char * data;
    data = NULL;
    char myString[] = "myString";
    /* POTENTIAL FLAW: Allocate memory from the heap using a function that requires free() for deallocation */
    data = strdup(myString);
    /* Use data */
    printLine(data);
    free()
    /* POTENTIAL FLAW: No deallocation of memory */
    /* no deallocation */
}

void good() {
    /*
    Function Definition
    */
}


==> code/motivation.c <==
/* 
Dr. Rad Note
Code
Question_1
Answer_1
Question_2
Answer_2
Question_3
Answer_3
Question_4
Answer_4
Color Code

Prompt 1:
Identification & Classification
You are an expert at analyzing software security vulnerabilities in static source code and decompiled binaries. 
Task Description: 
Task 1: Your task is to detect if a vulnerability exists in the following code. Answer with "Yes/No" only if a vulnerability exists. 
Task 2: If your answer is "Yes" to detecting vulnerability, print only the CWE number of the vulnerability.
Do not produce any other output more than you are asked. Do not use any context from any previous input or output.
Code: 
*/

/*
Prompt 2:
Please provide a brief description of what this function does, Here is the decompiled code
*/

bool 0x818042DOE(long param_1, int param_2) {
  int iStack_c;
  char buffer[10];
  for (iStack_c = 0; iStack_c < param_2; iStack_c = iStack_c + 1) {
    if ((sqlite3CtypeMap[(int)(uint)*(byte *)(param_1 + iStack_c)] & 6) != 0 ||
        (*(char *)(param_1 + iStack_c) == '_')) {
      if (iStack_c < 10) {
        buffer[iStack_c] = *(char *)(param_1 + iStack_c); // Safe condition
      } else {
        buffer[iStack_c] ='?'
      }
    } else {
      break;
    }
  }
  return iStack_c == param_2;
}

/*
Responses 1:
Yes
CWE-787

Response 2:
Description: The provided code is designed to validate and copy characters from a memory location into a buffer based on specific conditions. It processes characters until it reaches a set limit or encounters an invalid character, ... ... ... buffer overflow vulnerability.

*/

